Theoretical constraints on new generations with and without Quarks or Neutrinos

We consider large classes of chiral extensions of the Standard Model, including new quark generations that do not involve additional neutrinos as well as lepton generations without quarks. An analysis of renormalization flows of Yukawa and quartic scalar couplings reveals that additional quarks are not compatible with a scenario of grand unification without violating the strong bounds from direct and Higgs searches at colliders. Constraints from direct searches, electroweak precision observables, and Higgs physics, together with the assumption that additional new physics beyond the extended chiral field content should enter significantly above the TeV scale, allows us to make predictions for searches at the LHC.

==> clean.sh <==
#files.list        fourthgeneration.aux  fourthgeneration.log  higgsprod.pdf      l4_stu1.pdf        l4_stu3_higgs.pdf  ourbibliography.bib  q4_stu.pdf      sm_stu_higgs.pdf
#fixpoints_q4.pdf  fourthgeneration.bbl  fourthgeneration.pdf  l4_comp.pdf        l4_stu2_higgs.pdf  l4_stu3.pdf        q4_comp.pdf          q4_summary.pdf  sm_stu.pdf
#fixpoints_sm.pdf  fourthgeneration.blg  fourthgeneration.tex  l4_stu1_higgs.pdf  l4_stu2.pdf        l4_summary.pdf     q4_stu_higgs.pdf     sm_comp.pdf     sm_summary.pdf

#!/bin/bash
rm *.aux
#rm *.bbl
rm *.blg
rm *.log
rm fourthgeneration.pdf


